Optimising quantum data hiding

Quantum data hiding is the existence of pairs of bipartite quantum states that are (almost) perfectly distinguishable with global measurements, yet close to indistinguishable when only measurements implementable with local operations and classical communication are allowed. Remarkably, data hiding states can also be chosen to be separable, meaning that secrets can be hidden using no entanglement that are almost irretrievable without entanglement -- this is sometimes called `nonlocality without entanglement'. Essentially two families of data hiding states were known prior to this work: Werner states and random states. Hiding Werner states can be made either separable or globally perfectly orthogonal, but not both -- separability comes at the price of orthogonality being only approximate. Random states can hide many more bits, but they are typically entangled and again only approximately orthogonal. In this paper, we present an explicit construction of novel group-symmetric data hiding states that are simultaneously separable, perfectly orthogonal, and even invariant under partial transpose, thus exhibiting the phenomenon of nonlocality without entanglement to the utmost extent. Our analysis leverages novel applications of numerical analysis tools to study convex optimisation problems in quantum information theory, potentially offering technical insights that extend beyond this work.

==> official_data_hiding.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42810,       1072]
NotebookOptionsPosition[     39702,       1019]
NotebookOutlinePosition[     40095,       1035]
CellTagsIndexPosition[     40052,       1032]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "the", " ", "key", " ", "matrix", " ", "and", " ", "vectors", 
    " ", "that", " ", "define", " ", "our", " ", "data", " ", "hiding", " ", 
    "problem"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", "d_", "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", "d"}], ",", 
         RowBox[{"1", "/", "d"}], ",", 
         RowBox[{"1", "/", "d"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"1", "/", "d"}]}], ",", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", "d"}]}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d"}], ",", 
         RowBox[{"1", "/", "d"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"d", "-", "1"}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"d", "-", "1"}], ")"}]}], "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}], ",", 
         RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "[", "d_", "]"}], ":=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "/", "d"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}], ",", 
      RowBox[{"1", "-", 
       RowBox[{"1", "/", "d"}]}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rbar", "[", "d_", "]"}], ":=", 
    RowBox[{
     RowBox[{"r", "[", "d", "]"}], "/", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.950335698870915*^9, 3.9503357194034443`*^9}, {
  3.9503357548770037`*^9, 3.9503357908754587`*^9}, {3.9503430454638433`*^9, 
  3.950343047392288*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"27f3a456-7b55-499e-baf3-b780e8d4ca21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Eigensystem", "[", 
     RowBox[{
      RowBox[{"W", "[", "d", "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"W", "[", "d", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"d", ">", "2"}]}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.950343207797323*^9, 3.950343209056514*^9}, {
  3.950343558716692*^9, 
  3.9503435594752274`*^9}},ExpressionUUID->"410d2018-39f4-48c0-ba5b-\
0806887f463c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eigenvector", " ", "of", " ", 
     RowBox[{"WW", "^", "T"}], " ", "with", " ", "eigenvalue"}], " ", "=", 
    " ", "1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u1", "[", "d_", "]"}], ":=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1"}], "}"}], "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}]}], " ", "\[IndentingNewLine]", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"W", "[", "d", "]"}], ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"W", "[", "d", "]"}], "]"}], ".", 
        RowBox[{"u1", "[", "d", "]"}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"d", ">", "2"}]}]}], "]"}], "==", 
     RowBox[{"u1", "[", "d", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.950343138750655*^9, 3.950343142066205*^9}, {
  3.950343464420711*^9, 3.9503435056173277`*^9}, {3.95034353786978*^9, 
  3.950343555813856*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"69ed68a0-30a4-47a9-af78-4490743ccb29"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.950527776869226*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"b5737dd9-831c-4209-960e-8eca28d28483"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9503435614762506`*^9},ExpressionUUID->"bbfff17d-7ba7-41e2-83a4-\
a675aaa10bf4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"eigenvector", " ", "of", " ", 
    RowBox[{"WW", "^", "T"}], " ", "with", " ", "eigenvalue"}], " ", "=", " ",
    "1"}], "*)"}]], "Input",ExpressionUUID->"68e4a7d4-6009-4de4-a6b2-\
b2ba5b7d6a6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u2", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"d", "+", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], "/", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"3", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}], "^", "2"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", "d", "]"}], ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"W", "[", "d", "]"}], "]"}], ".", 
       RowBox[{"u2", "[", "d", "]"}]}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{"d", ">", "2"}]}]}], "]"}], "==", 
    RowBox[{"u2", "[", "d", "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.950343512499648*^9, 3.950343597947516*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"cf510991-87ab-423c-be99-800fe114b419"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.950343595581205*^9, 3.9505277781835327`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"3a227b71-4109-41be-bb8d-7187d226f207"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"eigenvector", " ", "of", " ", 
     RowBox[{"WW", "^", "T"}], " ", "with", " ", "eigenvalue"}], " ", "=", 
    " ", "s"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"s", "[", "d_", "]"}], ":=", 
   FractionBox[
    RowBox[{"16", "-", 
     RowBox[{"8", " ", "d"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["d", "2"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["d", "3"]}], "+", 
     SuperscriptBox["d", "4"], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "d"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"64", "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["d", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["d", "4"]}], "+", 
        SuperscriptBox["d", "6"]}]]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["d", "2"]}]]}]}]], "Input",
 CellChangeTimes->{{3.950343601691133*^9, 3.950343622877388*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"3c7d5d45-85e6-4313-8904-8f8a31aaa6b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u3", "[", "d_", "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"8", "+", 
         SqrtBox[
          RowBox[{"64", "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["d", "4"]}], "+", 
           SuperscriptBox["d", "6"]}]], "+", 
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"d", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "d", "+", 
               SuperscriptBox["d", "2"]}], ")"}]}], "+", 
            SqrtBox[
             RowBox[{"64", "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "6"]}]]}], ")"}]}]}], 
        RowBox[{"4", " ", "d"}]], ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", "+", 
          RowBox[{"4", " ", "d"}], "+", 
          SuperscriptBox["d", "3"], "+", 
          SqrtBox[
           RowBox[{"64", "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["d", "4"]}], "+", 
            SuperscriptBox["d", "6"]}]]}], 
         RowBox[{"4", " ", "d"}]]}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], "/", 
     RowBox[{"Norm", "[", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"8", "+", 
          SqrtBox[
           RowBox[{"64", "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["d", "4"]}], "+", 
            SuperscriptBox["d", "6"]}]], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d", "+", 
                SuperscriptBox["d", "2"]}], ")"}]}], "+", 
             SqrtBox[
              RowBox[{"64", "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["d", "4"]}], "+", 
               SuperscriptBox["d", "6"]}]]}], ")"}]}]}], 
         RowBox[{"4", " ", "d"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", "+", 
           RowBox[{"4", " ", "d"}], "+", 
           SuperscriptBox["d", "3"], "+", 
           SqrtBox[
            RowBox[{"64", "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "4"]}], "+", 
             SuperscriptBox["d", "6"]}]]}], 
          RowBox[{"4", " ", "d"}]]}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"d", ">", "2"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", "d", "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"W", "[", "d", "]"}], "]"}], ".", 
      RowBox[{"u3", "[", "d", "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"d", ">", "2"}]}]}], "]"}], "==", 
   RowBox[{
    RowBox[{"s", "[", "d", "]"}], 
    RowBox[{"u3", "[", "d", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.950343128149225*^9, 3.950343129061803*^9}, {
  3.950343648391118*^9, 3.950343656779517*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"7ca35936-cc8d-4dec-9e5b-e47d21a3a261"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.95034365916221*^9, 3.950527786273217*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"bc3d3437-8b8b-4009-8975-caaf4039309f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"eigenvector", " ", "of", " ", 
    RowBox[{"WW", "^", "T"}], " ", "with", " ", "eigenvalue"}], " ", "=", " ", 
   RowBox[{"1", "/", "s"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.950343667601328*^9, 
  3.950343669376663*^9}},ExpressionUUID->"dac01531-2915-4b58-9834-\
0978a28dfb00"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"u4", "[", "d_", "]"}], ":=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"8", "-", 
          SqrtBox[
           RowBox[{"64", "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["d", "4"]}], "+", 
            SuperscriptBox["d", "6"]}]], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"d", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "d", "+", 
                SuperscriptBox["d", "2"]}], ")"}]}], "-", 
             SqrtBox[
              RowBox[{"64", "+", 
               RowBox[{"32", " ", 
                SuperscriptBox["d", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["d", "4"]}], "+", 
               SuperscriptBox["d", "6"]}]]}], ")"}]}]}], 
         RowBox[{"4", " ", "d"}]], ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", "+", 
           RowBox[{"4", " ", "d"}], "+", 
           SuperscriptBox["d", "3"], "-", 
           SqrtBox[
            RowBox[{"64", "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "4"]}], "+", 
             SuperscriptBox["d", "6"]}]]}], 
          RowBox[{"4", " ", "d"}]]}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], "/", 
      RowBox[{"Norm", "[", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"8", "-", 
           SqrtBox[
            RowBox[{"64", "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "4"]}], "+", 
             SuperscriptBox["d", "6"]}]], "+", 
           RowBox[{"d", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"d", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "d", "+", 
                 SuperscriptBox["d", "2"]}], ")"}]}], "-", 
              SqrtBox[
               RowBox[{"64", "+", 
                RowBox[{"32", " ", 
                 SuperscriptBox["d", "2"]}], "+", 
                RowBox[{"8", " ", 
                 SuperscriptBox["d", "4"]}], "+", 
                SuperscriptBox["d", "6"]}]]}], ")"}]}]}], 
          RowBox[{"4", " ", "d"}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", "+", 
            RowBox[{"4", " ", "d"}], "+", 
            SuperscriptBox["d", "3"], "-", 
            SqrtBox[
             RowBox[{"64", "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["d", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["d", "4"]}], "+", 
              SuperscriptBox["d", "6"]}]]}], 
           RowBox[{"4", " ", "d"}]]}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"d", ">", "2"}]}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.950335752934108*^9, 3.95033575375439*^9}, 
   3.9503431840361843`*^9, {3.950343459876671*^9, 3.950343461704556*^9}, 
   3.950343569591247*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"21da8b37-cba3-472d-8ee9-256bd8f60bc1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", "d", "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"W", "[", "d", "]"}], "]"}], ".", 
      RowBox[{"u4", "[", "d", "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"d", ">", "2"}]}]}], "]"}], "==", 
   RowBox[{
    RowBox[{"u4", "[", "d", "]"}], "/", 
    RowBox[{"s", "[", "d", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950343680816036*^9, 3.950343696728842*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"3ac5c962-6d07-4ca9-90f1-53a850bef66d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.950343699019477*^9, 3.950527792080604*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"7c1da059-7930-4493-b7a3-92fede7acd64"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950343236090523*^9, 3.950343243792264*^9}, {
   3.950343290735395*^9, 3.950343314173213*^9}, 
   3.950343579724471*^9},ExpressionUUID->"f9356b67-5b7f-4756-8cf8-\
f7ede7986f68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c2", "[", "d_", "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u1", "[", "d", "]"}], ".", 
        RowBox[{"rbar", "[", "d", "]"}]}], ")"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"u2", "[", "d", "]"}], ".", 
        RowBox[{"rbar", "[", "d", "]"}]}], ")"}], "^", "2"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"d", ">", "2"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9503462212794123`*^9, 3.950346225786832*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"41e99e6b-e93b-4470-a829-8e01da6e49eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c3", "[", "d_", "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u3", "[", "d", "]"}], ".", 
       RowBox[{"rbar", "[", "d", "]"}]}], ")"}], "^", "2"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"d", ">", "2"}]}]}], "]"}]}]], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"40da336a-f2af-456c-8b41-98bca2c0b790"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c4", "[", "d_", "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"u4", "[", "d", "]"}], ".", 
       RowBox[{"rbar", "[", "d", "]"}]}], ")"}], "^", "2"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"d", ">", "2"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950343321282694*^9, 3.950343321354591*^9}, {
   3.950343359335106*^9, 3.950343371597596*^9}, 3.950343582321446*^9, 
   3.950346236594235*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"e562221f-dc8d-4aad-87f5-3003d4ac505f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950343394412435*^9, 3.950343394472609*^9}, 
   3.95034367674617*^9},ExpressionUUID->"eff18880-b279-413c-a5d9-\
9f757054ad26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mu", "[", "d_", "]"}], ":=", " ", 
  RowBox[{"FullSimplify", "[", "  ", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"Sqrt", "[", " ", 
      RowBox[{
       RowBox[{"c2", "[", "d", "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"FullSimplify", "[", " ", 
         RowBox[{
          RowBox[{"Sqrt", "[", "  ", 
           RowBox[{
            RowBox[{"c3", "[", "d", "]"}], 
            RowBox[{"c4", "[", "d", "]"}]}], "  ", "]"}], "  ", ",", " ", 
          RowBox[{"Assumptions", "->", 
           RowBox[{"d", ">", "2"}]}]}], "]"}]}]}], "  ", "]"}]}], "   ", ",", 
    " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"d", ">", "2"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9504343168484364`*^9, 3.95043433972044*^9}, {
   3.950452130071546*^9, 3.950452160929762*^9}, 3.950526759765088*^9, {
   3.9505269269878798`*^9, 3.950527011761224*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"463fd801-7520-45f8-9667-061f017a68f0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950526755244347*^9, 
  3.950526755246108*^9}},ExpressionUUID->"1da94422-1994-4d7b-b1a2-\
929123136724"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Mu", "[", "d", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9504720257876177`*^9, 3.9504720798105173`*^9}, {
   3.950472118475253*^9, 3.950472118548245*^9}, {3.9504722279338408`*^9, 
   3.9504722463356752`*^9}, 3.950472421655301*^9, {3.95052701825515*^9, 
   3.9505270191347933`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"bb0f188f-32fc-4ffc-bb50-fdffff178046"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   FractionBox[
    RowBox[{"48", "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "72"}], "+", 
        RowBox[{"d", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "d"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", "d", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", "d"}]}], ")"}], "2"], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"4", " ", "d"}], 
         RowBox[{"4", "+", 
          SuperscriptBox["d", "2"]}]]}]]}]}], 
    RowBox[{"4", "+", 
     RowBox[{"d", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "d"}], ")"}]}]}]]], 
  RowBox[{"2", " ", 
   SqrtBox["2"], " ", "d"}]]], "Output",
 CellChangeTimes->{3.950527025557458*^9, 3.950527799871364*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"f2a084cd-47c8-41cd-b4f2-6e127f6d6f12"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox[
    SqrtBox[
     FractionBox[
      RowBox[{"48", "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "72"}], "+", 
          RowBox[{"d", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "d"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"3", " ", "d"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "d", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "d"}]}], ")"}], "2"], " ", 
        SqrtBox[
         RowBox[{"2", "-", 
          FractionBox[
           RowBox[{"4", " ", "d"}], 
           RowBox[{"4", "+", 
            SuperscriptBox["d", "2"]}]]}]]}]}], 
      RowBox[{"4", "+", 
       RowBox[{"d", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "d"}], ")"}]}]}]]], 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", "d"}]], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "2", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950527045200872*^9, 3.9505270855082693`*^9}},
 NumberMarks->False,
 CellLabel->"In[88]:=",ExpressionUUID->"56d5b69c-f422-4422-b12b-c78cd18cadff"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwd1Hk41G0XB/DfjLE1lkkiIk32sv+UpXIfeVBPlkhKaVOT7UmPXvVKKllK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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwd1Hk41G0XB/DfjLE1lkkiIk32sv+UpXIfeVBPlkhKaVOT7UmPXvVKKllK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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{2, 20}, {0.7519738159040886, 1.}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {2.0000000000000044`, 0.7519738159040903}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{2, 20}, {0.7519738159040886, 1.}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {2.0000000000000044`, 0.7519738159040903}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwd1Hk41G0XB/DfjLE1lkkiIk32sv+UpXIfeVBPlkhKaVOT7UmPXvVKKllK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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{2, 20}, {0.7519738159040886, 1.}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {2.0000000000000044`, 0.7519738159040903}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.0000000000000044`, 0.7519738159040903},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2, 20}, {0.7519738159040886, 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.950527041136368*^9, 3.9505270863474627`*^9}, 
   3.950527802337315*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"86160ebb-359b-4412-aef4-97beeeb6d78f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"simplified", " ", "expression", " ", 
   RowBox[{"for", " ", "\\", "mu_d"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.968491687049076*^9, 
  3.968491702440078*^9}},ExpressionUUID->"62f488fd-fb04-4689-9b1f-\
ae9062b1c20c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"muEquiv", "[", "d_", "]"}], ":=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", "/", "8"}], "+", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", "d"}], ")"}]}], "+", 
         RowBox[{"2", "/", 
          RowBox[{"d", "^", "2"}]}], "+", 
         RowBox[{"9", "/", 
          RowBox[{"d", "^", "3"}]}], "-", 
         RowBox[{"6", "/", 
          RowBox[{"d", "^", "4"}]}]}], ")"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "/", "d"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", "/", "4"}], "+", 
          RowBox[{"3", "/", "d"}], "+", 
          RowBox[{"1", "/", 
           RowBox[{"d", "^", "2"}]}]}], ")"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"2", "/", 
           RowBox[{"(", 
            RowBox[{"d", "+", 
             RowBox[{"4", "/", "d"}]}], ")"}]}]}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", "d"}], "+", 
       RowBox[{"4", "/", 
        RowBox[{"d", "^", "2"}]}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.968422477243616*^9, 
  3.9684224822518272`*^9}},ExpressionUUID->"62c21279-06e9-4825-9cd2-\
5ffc1f8acbb7"]
},
WindowSize->{808, 911},
WindowMargins->{{386, Automatic}, {Automatic, 1}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"02a52c49-4769-434d-b934-9825ff8dd65b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2258, 66, 115, "Input",ExpressionUUID->"27f3a456-7b55-499e-baf3-b780e8d4ca21"],
Cell[2819, 88, 561, 15, 73, "Input",ExpressionUUID->"410d2018-39f4-48c0-ba5b-0806887f463c"],
Cell[CellGroupData[{
Cell[3405, 107, 1128, 29, 73, "Input",ExpressionUUID->"69ed68a0-30a4-47a9-af78-4490743ccb29"],
Cell[4536, 138, 152, 2, 34, "Output",ExpressionUUID->"b5737dd9-831c-4209-960e-8eca28d28483"]
}, Open  ]],
Cell[4703, 143, 149, 3, 52, "Input",ExpressionUUID->"bbfff17d-7ba7-41e2-83a4-a675aaa10bf4"],
Cell[4855, 148, 248, 6, 30, "Input",ExpressionUUID->"68e4a7d4-6009-4de4-a6b2-b2ba5b7d6a6a"],
Cell[CellGroupData[{
Cell[5128, 158, 999, 29, 94, "Input",ExpressionUUID->"cf510991-87ab-423c-be99-800fe114b419"],
Cell[6130, 189, 176, 2, 34, "Output",ExpressionUUID->"3a227b71-4109-41be-bb8d-7187d226f207"]
}, Open  ]],
Cell[6321, 194, 1057, 31, 81, "Input",ExpressionUUID->"3c7d5d45-85e6-4313-8904-8f8a31aaa6b9"],
Cell[CellGroupData[{
Cell[7403, 229, 3715, 105, 288, "Input",ExpressionUUID->"7ca35936-cc8d-4dec-9e5b-e47d21a3a261"],
Cell[11121, 336, 173, 2, 34, "Output",ExpressionUUID->"bc3d3437-8b8b-4009-8975-caaf4039309f"]
}, Open  ]],
Cell[11309, 341, 342, 8, 30, "Input",ExpressionUUID->"dac01531-2915-4b58-9834-0978a28dfb00"],
Cell[11654, 351, 3421, 94, 288, "Input",ExpressionUUID->"21da8b37-cba3-472d-8ee9-256bd8f60bc1"],
Cell[CellGroupData[{
Cell[15100, 449, 616, 16, 30, "Input",ExpressionUUID->"3ac5c962-6d07-4ca9-90f1-53a850bef66d"],
Cell[15719, 467, 174, 2, 34, "Output",ExpressionUUID->"7c1da059-7930-4493-b7a3-92fede7acd64"]
}, Open  ]],
Cell[15908, 472, 225, 4, 30, "Input",ExpressionUUID->"f9356b67-5b7f-4756-8cf8-f7ede7986f68"],
Cell[16136, 478, 683, 19, 30, "Input",ExpressionUUID->"41e99e6b-e93b-4470-a829-8e01da6e49eb"],
Cell[16822, 499, 432, 12, 30, "Input",ExpressionUUID->"40da336a-f2af-456c-8b41-98bca2c0b790"],
Cell[17257, 513, 596, 15, 30, "Input",ExpressionUUID->"e562221f-dc8d-4aad-87f5-3003d4ac505f"],
Cell[17856, 530, 174, 3, 30, "Input",ExpressionUUID->"eff18880-b279-413c-a5d9-9f757054ad26"],
Cell[18033, 535, 973, 24, 94, "Input",ExpressionUUID->"463fd801-7520-45f8-9667-061f017a68f0"],
Cell[19009, 561, 152, 3, 30, "Input",ExpressionUUID->"1da94422-1994-4d7b-b1a2-929123136724"],
Cell[CellGroupData[{
Cell[19186, 568, 443, 8, 73, "Input",ExpressionUUID->"bb0f188f-32fc-4ffc-bb50-fdffff178046"],
Cell[19632, 578, 1036, 33, 90, "Output",ExpressionUUID->"f2a084cd-47c8-41cd-b4f2-6e127f6d6f12"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20705, 616, 1235, 38, 93, "Input",ExpressionUUID->"56d5b69c-f422-4422-b12b-c78cd18cadff"],
Cell[21943, 656, 16060, 307, 236, "Output",ExpressionUUID->"86160ebb-359b-4412-aef4-97beeeb6d78f"]
}, Open  ]],
Cell[38018, 966, 263, 6, 30, "Input",ExpressionUUID->"62f488fd-fb04-4689-9b1f-ae9062b1c20c"],
Cell[38284, 974, 1414, 43, 115, "Input",ExpressionUUID->"62c21279-06e9-4825-9cd2-5ffc1f8acbb7"]
}
]
*)


